Simulating Battery-Powered TinyML Systems Optimised using Reinforcement Learning in Image-Based Anomaly Detection

Advances in Tiny Machine Learning (TinyML) have bolstered the creation of smart industry solutions, including smart agriculture, healthcare and smart cities. Whilst related research contributes to enabling TinyML solutions on constrained hardware, there is a need to amplify real-world applications by optimising energy consumption in battery-powered systems. The work presented extends and contributes to TinyML research by optimising battery-powered image-based anomaly detection Internet of Things (IoT) systems. Whilst previous work in this area has yielded the capabilities of on-device inferencing and training, there has yet to be an investigation into optimising the management of such capabilities using machine learning approaches, such as Reinforcement Learning (RL), to improve the deployment battery life of such systems. Using modelled simulations, the battery life effects of an RL algorithm are benchmarked against static and dynamic optimisation approaches, with the foundation laid for a hardware benchmark to follow. It is shown that using RL within a TinyML-enabled IoT system to optimise the system operations, including cloud anomaly processing and on-device training, yields an improved battery life of 22.86% and 10.86% compared to static and dynamic optimisation approaches respectively. The proposed solution can be deployed to resource-constrained hardware, given its low memory footprint of 800 B, which could be further reduced. This further facilitates the real-world deployment of such systems, including key sectors such as smart agriculture.

==> data/cap-train-40.R <==
library(scales)
library(ggplot2)

data <- read.csv(file = 'figure7b.csv')
colnames(data)[1] <- 'iterations'
colnames(data)[2] <- 'capacity_static'
colnames(data)[3] <- 'capacity_dynamic'
colnames(data)[4] <- 'capacity_autonomous'
colnames(data)[5] <- 'operations_static'
colnames(data)[6] <- 'operations_dynamic'
colnames(data)[7] <- 'operations_autonomous'

plt <- ggplot(data, aes(x = iterations)) +
  theme_bw() +
  xlab('Image Capture and Infererence Iterations') +
  #scale_x_continuous(limits = c(1,1e5), expand = c(0, 0)) +
  scale_x_log10(limits = c(1, 1e5), expand = c(0, 0), breaks = trans_breaks("log10", function(x) 10^x),
              labels = trans_format("log10", math_format(10^.x))) +
  annotation_logticks(sides = 'b') +
  # Secondary axis plot
  scale_y_continuous(
    limits = c(0, 18),
    expand = c(0, 0),
    name = 'Battery Capacity (Wh)',
    sec.axis = sec_axis(~.*12,
    name = 'On-Device Operations')
  ) +
  #geom_line(linetype = 1, aes(y = capacity_static), col = 'blue') +
  #geom_line(linetype = 2, aes(y = capacity_dynamic), col = 'blue2') +
  #geom_line(linetype = 3, aes(y = capacity_autonomous), col = 'blue4') +
  geom_line(linewidth = 1.0, aes(y = capacity_static, colour = 'Capacity: Static')) +
  geom_line(linewidth = 0.5, aes(y = capacity_dynamic, colour = 'Capacity: Dynamic')) +
  geom_line(linewidth = 0.25, aes(y = capacity_autonomous, colour = 'Capacity: Autonomous')) +
  # Primary axis plot
  #geom_line(linetype = 1, aes(y = operations_static / 12), col = 'red') +
  #geom_line(linetype = 2, aes(y = operations_dynamic / 12), col = 'red2') +
  #geom_line(linetype = 3, aes(y = operations_autonomous / 12), col = 'red4') +
  geom_line(linewidth = 1.0, aes(y = operations_static / 12, colour = 'Operations: Static')) +
  geom_line(linewidth = 0.5, aes(y = operations_dynamic / 12, colour = 'Operations: Dynamic')) +
  geom_line(linewidth = 0.25,  aes(y = operations_autonomous / 12, colour = 'Operations: Autonomous')) +
  #labs(colour = NULL) +
  #scale_color_manual(values = c('red', 'red2', 'red4', 'blue', 'blue2', 'blue4')) +
  scale_color_manual(values = c('lightblue', 'dodgerblue', 'blue4', 'coral2', 'red', 'red4')) +
  theme(
    axis.title.x = element_text(size = rel(0.7)),
    axis.text.x = element_text(size = rel(0.7)),
    axis.title.y.left = element_text(color="blue", size = rel(0.7)),
    axis.text.y.left = element_text(color="blue", size = rel(0.7)),
    #axis.title.y.right = element_text(color="red", angle = 90),
    axis.title.y.right = element_text(color="red", size = rel(0.7), margin = margin(l=7)),
    axis.text.y.right = element_text(color="red", size = rel(0.7)),
    #panel.grid.major.x = element_blank(),
    panel.grid.minor.x = element_blank(),
    panel.grid.major.y = element_blank(),
    panel.grid.minor.y = element_blank(),
    legend.key.size = unit(2, 'mm'),
    legend.text = element_text(size = rel(0.5), margin = margin(r = 0, l = -4)),
    legend.title = element_blank(),
    legend.position = c(.275,.8),
    legend.direction = 'vertical',
    legend.margin=margin(c(0, 0, 0, 0)),
    plot.margin = margin(5.5, 1, 1, 1)
  )

ggsave(filename="cap-train-40.pdf", units="mm", width=80, height=60, bg="white")


==> data/cap-train-5.R <==
library(scales)
library(ggplot2)

data <- read.csv(file = 'figure7a.csv')
colnames(data)[1] <- 'iterations'
colnames(data)[2] <- 'capacity_static'
colnames(data)[3] <- 'capacity_dynamic'
colnames(data)[4] <- 'capacity_autonomous'
colnames(data)[5] <- 'operations_static'
colnames(data)[6] <- 'operations_dynamic'
colnames(data)[7] <- 'operations_autonomous'

plt <- ggplot(data, aes(x = iterations)) +
  theme_bw() +
  xlab('Image Capture and Infererence Iterations') +
  #scale_x_continuous(limits = c(1,1e5), expand = c(0, 0)) +
  scale_x_log10(limits = c(1, 1e5), expand = c(0, 0), breaks = trans_breaks("log10", function(x) 10^x),
              labels = trans_format("log10", math_format(10^.x))) +
  annotation_logticks(sides = 'b') +
  # Secondary axis plot
  scale_y_continuous(
    limits = c(0, 18),
    expand = c(0, 0),
    name = 'Battery Capacity (Wh)',
    sec.axis = sec_axis(~.*12,
    name = 'On-Device Operations')
  ) +
  #geom_line(linetype = 1, aes(y = capacity_static), col = 'blue') +
  #geom_line(linetype = 2, aes(y = capacity_dynamic), col = 'blue2') +
  #geom_line(linetype = 3, aes(y = capacity_autonomous), col = 'blue4') +
  geom_line(linewidth = 1.0, aes(y = capacity_static, colour = 'Capacity: Static')) +
  geom_line(linewidth = 0.5, aes(y = capacity_dynamic, colour = 'Capacity: Dynamic')) +
  geom_line(linewidth = 0.25, aes(y = capacity_autonomous, colour = 'Capacity: Autonomous')) +
  # Primary axis plot
  #geom_line(linetype = 1, aes(y = operations_static / 12), col = 'red') +
  #geom_line(linetype = 2, aes(y = operations_dynamic / 12), col = 'red2') +
  #geom_line(linetype = 3, aes(y = operations_autonomous / 12), col = 'red4') +
  geom_line(linewidth = 1.0, aes(y = operations_static / 12, colour = 'Operations: Static')) +
  geom_line(linewidth = 0.5, aes(y = operations_dynamic / 12, colour = 'Operations: Dynamic')) +
  geom_line(linewidth = 0.25,  aes(y = operations_autonomous / 12, colour = 'Operations: Autonomous')) +
  #labs(colour = NULL) +
  #scale_color_manual(values = c('red', 'red2', 'red4', 'blue', 'blue2', 'blue4')) +
  scale_color_manual(values = c('lightblue', 'dodgerblue', 'blue4', 'coral2', 'red', 'red4')) +
  theme(
    axis.title.x = element_text(size = rel(0.7)),
    axis.text.x = element_text(size = rel(0.7)),
    axis.title.y.left = element_text(color="blue", size = rel(0.7)),
    axis.text.y.left = element_text(color="blue", size = rel(0.7)),
    #axis.title.y.right = element_text(color="red", angle = 90),
    axis.title.y.right = element_text(color="red", size = rel(0.7), margin = margin(l=7)),
    axis.text.y.right = element_text(color="red", size = rel(0.7)),
    #panel.grid.major.x = element_blank(),
    panel.grid.minor.x = element_blank(),
    panel.grid.major.y = element_blank(),
    panel.grid.minor.y = element_blank(),
    legend.key.size = unit(2, 'mm'),
    legend.text = element_text(size = rel(0.5), margin = margin(r = 0, l = -4)),
    legend.title = element_blank(),
    legend.position = c(.275,.8),
    legend.direction = 'vertical',
    legend.margin=margin(c(0, 0, 0, 0)),
    plot.margin = margin(5.5, 1, 1, 1)
  )

ggsave(filename="cap-train-5.pdf", units="mm", width=80, height=60, bg="white")


==> data/figure5.R <==
library(ggplot2)

data <- read.csv(file = 'figure5.csv')
colnames(data)[1] <- 'samples'
colnames(data)[2] <- 'accuracy'
colnames(data)[3] <- 'energy'
data$accuracy <- data$accuracy*100

plt <- ggplot(data, aes(x = samples)) +
  theme_bw() +
  xlab('Input samples to re-train model') +
  scale_x_continuous(limits = c(0,50), expand = c(0, 0)) +
  geom_line(aes(y = energy / 0.0003, color = 'Energy'), col = 'red') +
  scale_y_continuous(
    limits = c(0, 100),
    expand = c(0, 0),
    name = 'Validation accuracy (%)',
    sec.axis = sec_axis(~.*0.0003,
    name = 'Energy consumed (Wh)')
  ) +
  geom_line(aes(y = accuracy, colour = 'Accuracy'), col = 'blue') +
  labs(colour = NULL) +
  theme(
    axis.title.x = element_text(size = rel(0.75)),
    axis.text.x = element_text(size = rel(0.75)),
    axis.title.y.left = element_text(color="blue", size = rel(0.75)),
    axis.text.y.left = element_text(color="blue", size = rel(0.75)),
    #axis.title.y.right = element_text(color="red", angle = 90),
    axis.title.y.right = element_text(color="red", size = rel(0.75), margin = margin(l=7)),
    axis.text.y.right = element_text(color="red", size = rel(0.75))
  )


#png(filename="figure5.png", units="mm", width=80, height=60, res=600, bg="white")
#print(plt)
#dev.off()

ggsave(filename="figure5.pdf", units="mm", width=80, height=55, bg="white")


==> data/figure6.R <==
library(ggplot2)
library(reshape2)

data <- read.csv(file = 'figure6.csv')
colnames(data)[1] <- 'anomaly'

melt_data <- melt(data, id=c('anomaly'))

ggplot(melt_data, aes(fill=variable, y=value, x=anomaly)) +
  theme_bw() +
  geom_bar(position='dodge', stat='identity') +
  xlab('Anomaly Ratio (%)') +
  ylab('Energy Consumed (Wh)') +
  #scale_x_continuous(limits = c(0,45), expand = c(0, 0)) +
  #scale_x_discrete(expand = c(0, 0), limits=c(5,10,20,40)) +
  scale_x_discrete(limits = c(5, 10, 20, 30, 40)) +
  scale_y_continuous(limits = c(0, 12.5), expand = c(0, 0)) +
  theme(
    axis.title.x = element_text(size = rel(0.75)),
    axis.text.x = element_text(size = rel(0.75)),
    axis.title.y = element_text(size = rel(0.75)),
    axis.text.y = element_text(size = rel(0.75)),
    panel.grid.major.x = element_blank(),
    legend.key.size = unit(2, 'mm'),
    legend.text = element_text(size = rel(0.5), margin = margin(r = 0, l = -4)),
    legend.title = element_blank(),
    #legend.position = 'bottom',
    legend.position = c(.45,.95),
    legend.direction = 'horizontal',
    legend.margin=margin(c(0, 0, 0, 0))
  ) +
  scale_fill_manual('variable', values=c('steelblue3', 'coral3', 'orange1', 'purple3', 'green4')) 

ggsave(filename='figure6.pdf', units='mm', width=80, height=55, bg='white')



==> data/figure7a.R <==
library(scales)
library(ggplot2)

data <- read.csv(file = 'figure7a.csv')
colnames(data)[1] <- 'iterations'
colnames(data)[2] <- 'capacity_static'
colnames(data)[3] <- 'capacity_dynamic'
colnames(data)[4] <- 'capacity_autonomous'
colnames(data)[5] <- 'operations_static'
colnames(data)[6] <- 'operations_dynamic'
colnames(data)[7] <- 'operations_autonomous'

plt <- ggplot(data, aes(x = iterations)) +
  theme_bw() +
  xlab('Image Capture and Infererence Iterations') +
  #scale_x_continuous(limits = c(1,1e5), expand = c(0, 0)) +
  scale_x_log10(limits = c(1, 1e5), expand = c(0, 0), breaks = trans_breaks("log10", function(x) 10^x),
              labels = trans_format("log10", math_format(10^.x))) +
  annotation_logticks(sides = 'b') +
  # Secondary axis plot
  scale_y_continuous(
    limits = c(0, 18),
    expand = c(0, 0),
    name = 'Battery Capacity (Wh)',
    sec.axis = sec_axis(~.*12,
    name = 'On-Device Operations')
  ) +
  #geom_line(linetype = 1, aes(y = capacity_static), col = 'blue') +
  #geom_line(linetype = 2, aes(y = capacity_dynamic), col = 'blue2') +
  #geom_line(linetype = 3, aes(y = capacity_autonomous), col = 'blue4') +
  geom_line(linewidth = 1.0, aes(y = capacity_static, colour = 'Capacity: Static')) +
  geom_line(linewidth = 0.5, aes(y = capacity_dynamic, colour = 'Capacity: Dynamic')) +
  geom_line(linewidth = 0.25, aes(y = capacity_autonomous, colour = 'Capacity: Autonomous')) +
  # Primary axis plot
  #geom_line(linetype = 1, aes(y = operations_static / 12), col = 'red') +
  #geom_line(linetype = 2, aes(y = operations_dynamic / 12), col = 'red2') +
  #geom_line(linetype = 3, aes(y = operations_autonomous / 12), col = 'red4') +
  geom_line(linewidth = 1.0, aes(y = operations_static / 12, colour = 'Operations: Static')) +
  geom_line(linewidth = 0.5, aes(y = operations_dynamic / 12, colour = 'Operations: Dynamic')) +
  geom_line(linewidth = 0.25,  aes(y = operations_autonomous / 12, colour = 'Operations: Autonomous')) +
  #labs(colour = NULL) +
  #scale_color_manual(values = c('red', 'red2', 'red4', 'blue', 'blue2', 'blue4')) +
  scale_color_manual(values = c('lightblue', 'dodgerblue', 'blue4', 'coral2', 'red', 'red4')) +
  theme(
    axis.title.x = element_text(size = rel(0.7)),
    axis.text.x = element_text(size = rel(0.7)),
    axis.title.y.left = element_text(color="blue", size = rel(0.7)),
    axis.text.y.left = element_text(color="blue", size = rel(0.7)),
    #axis.title.y.right = element_text(color="red", angle = 90),
    axis.title.y.right = element_text(color="red", size = rel(0.7), margin = margin(l=7)),
    axis.text.y.right = element_text(color="red", size = rel(0.7)),
    #panel.grid.major.x = element_blank(),
    panel.grid.minor.x = element_blank(),
    panel.grid.major.y = element_blank(),
    panel.grid.minor.y = element_blank(),
    legend.key.size = unit(2, 'mm'),
    legend.text = element_text(size = rel(0.5), margin = margin(r = 0, l = -4)),
    legend.title = element_blank(),
    legend.position = c(.275,.8),
    legend.direction = 'vertical',
    legend.margin=margin(c(0, 0, 0, 0))
  )

ggsave(filename="figure7a.pdf", units="mm", width=80, height=60, bg="white")


==> data/figure7b.R <==
library(scales)
library(ggplot2)

data <- read.csv(file = 'figure7b.csv')
colnames(data)[1] <- 'iterations'
colnames(data)[2] <- 'capacity_static'
colnames(data)[3] <- 'capacity_dynamic'
colnames(data)[4] <- 'capacity_autonomous'
colnames(data)[5] <- 'operations_static'
colnames(data)[6] <- 'operations_dynamic'
colnames(data)[7] <- 'operations_autonomous'

plt <- ggplot(data, aes(x = iterations)) +
  theme_bw() +
  xlab('Image Capture and Infererence Iterations') +
  #scale_x_continuous(limits = c(1,1e5), expand = c(0, 0)) +
  scale_x_log10(limits = c(1, 1e5), expand = c(0, 0), breaks = trans_breaks("log10", function(x) 10^x),
              labels = trans_format("log10", math_format(10^.x))) +
  annotation_logticks(sides = 'b') +
  # Secondary axis plot
  scale_y_continuous(
    limits = c(0, 18),
    expand = c(0, 0),
    name = 'Battery Capacity (Wh)',
    sec.axis = sec_axis(~.*12,
    name = 'On-Device Operations')
  ) +
  #geom_line(linetype = 1, aes(y = capacity_static), col = 'blue') +
  #geom_line(linetype = 2, aes(y = capacity_dynamic), col = 'blue2') +
  #geom_line(linetype = 3, aes(y = capacity_autonomous), col = 'blue4') +
  geom_line(linewidth = 1.0, aes(y = capacity_static, colour = 'Capacity: Static')) +
  geom_line(linewidth = 0.5, aes(y = capacity_dynamic, colour = 'Capacity: Dynamic')) +
  geom_line(linewidth = 0.25, aes(y = capacity_autonomous, colour = 'Capacity: Autonomous')) +
  # Primary axis plot
  #geom_line(linetype = 1, aes(y = operations_static / 12), col = 'red') +
  #geom_line(linetype = 2, aes(y = operations_dynamic / 12), col = 'red2') +
  #geom_line(linetype = 3, aes(y = operations_autonomous / 12), col = 'red4') +
  geom_line(linewidth = 1.0, aes(y = operations_static / 12, colour = 'Operations: Static')) +
  geom_line(linewidth = 0.5, aes(y = operations_dynamic / 12, colour = 'Operations: Dynamic')) +
  geom_line(linewidth = 0.25,  aes(y = operations_autonomous / 12, colour = 'Operations: Autonomous')) +
  #labs(colour = NULL) +
  #scale_color_manual(values = c('red', 'red2', 'red4', 'blue', 'blue2', 'blue4')) +
  scale_color_manual(values = c('lightblue', 'dodgerblue', 'blue4', 'coral2', 'red', 'red4')) +
  theme(
    axis.title.x = element_text(size = rel(0.7)),
    axis.text.x = element_text(size = rel(0.7)),
    axis.title.y.left = element_text(color="blue", size = rel(0.7)),
    axis.text.y.left = element_text(color="blue", size = rel(0.7)),
    #axis.title.y.right = element_text(color="red", angle = 90),
    axis.title.y.right = element_text(color="red", size = rel(0.7), margin = margin(l=7)),
    axis.text.y.right = element_text(color="red", size = rel(0.7)),
    #panel.grid.major.x = element_blank(),
    panel.grid.minor.x = element_blank(),
    panel.grid.major.y = element_blank(),
    panel.grid.minor.y = element_blank(),
    legend.key.size = unit(2, 'mm'),
    legend.text = element_text(size = rel(0.5), margin = margin(r = 0, l = -4)),
    legend.title = element_blank(),
    legend.position = c(.275,.8),
    legend.direction = 'vertical',
    legend.margin=margin(c(0, 0, 0, 0))
  )

ggsave(filename="figure7b.pdf", units="mm", width=80, height=60, bg="white")


==> data/re-train.R <==
library(ggplot2)

data <- read.csv(file = 'figure5.csv')
colnames(data)[1] <- 'samples'
colnames(data)[2] <- 'accuracy'
colnames(data)[3] <- 'energy'
data$accuracy <- data$accuracy*100

plt <- ggplot(data, aes(x = samples)) +
  theme_bw() +
  xlab('Input samples to re-train model') +
  scale_x_continuous(limits = c(0,50), expand = c(0, 0)) +
  geom_line(aes(y = energy / 0.0003, color = 'Energy'), col = 'red') +
  scale_y_continuous(
    limits = c(0, 100),
    expand = c(0, 0),
    name = 'Validation accuracy (%)',
    sec.axis = sec_axis(~.*0.0003,
    name = 'Energy consumed (Wh)')
  ) +
  geom_line(aes(y = accuracy, colour = 'Accuracy'), col = 'blue') +
  labs(colour = NULL) +
  theme(
    axis.title.x = element_text(size = rel(0.75)),
    axis.text.x = element_text(size = rel(0.75)),
    axis.title.y.left = element_text(color="blue", size = rel(0.75)),
    axis.text.y.left = element_text(color="blue", size = rel(0.75)),
    #axis.title.y.right = element_text(color="red", angle = 90),
    axis.title.y.right = element_text(color="red", size = rel(0.75), margin = margin(l=7)),
    axis.text.y.right = element_text(color="red", size = rel(0.75)),
    plot.margin = margin(5.5, 1, 1, 1)
  )


#png(filename="figure5.png", units="mm", width=80, height=60, res=600, bg="white")
#print(plt)
#dev.off()

ggsave(filename="re-train.pdf", units="mm", width=80, height=55, bg="white")


==> data/static-operations.R <==
library(ggplot2)
library(reshape2)

data <- read.csv(file = 'figure6.csv')
colnames(data)[1] <- 'anomaly'

melt_data <- melt(data, id=c('anomaly'))

ggplot(melt_data, aes(fill=variable, y=value, x=anomaly)) +
  theme_bw() +
  geom_bar(position='dodge', stat='identity') +
  xlab('Anomaly Ratio (%)') +
  ylab('Energy Consumed (Wh)') +
  #scale_x_continuous(limits = c(0,45), expand = c(0, 0)) +
  #scale_x_discrete(expand = c(0, 0), limits=c(5,10,20,40)) +
  scale_x_discrete(limits = c(5, 10, 20, 30, 40)) +
  scale_y_continuous(limits = c(0, 12.5), expand = c(0, 0)) +
  theme(
    axis.title.x = element_text(size = rel(0.75)),
    axis.text.x = element_text(size = rel(0.75)),
    axis.title.y = element_text(size = rel(0.75)),
    axis.text.y = element_text(size = rel(0.75)),
    panel.grid.major.x = element_blank(),
    legend.key.size = unit(2, 'mm'),
    legend.text = element_text(size = rel(0.5), margin = margin(r = 0, l = -4)),
    legend.title = element_blank(),
    #legend.position = 'bottom',
    legend.position = c(.45,.95),
    legend.direction = 'horizontal',
    legend.margin=margin(c(0, 0, 0, 0)),
    plot.margin = margin(5.5, 1, 1, 1)
  ) +
  scale_fill_manual('variable', values=c('steelblue3', 'coral3', 'orange1', 'purple3', 'green4')) 

ggsave(filename='static-operations.pdf', units='mm', width=80, height=55, bg='white')


